Measurement of Coherent Production of $\pi^\pm$ in Neutrino and Anti-Neutrino Beams on Carbon from $E_\nu$ of $1.5$ to $20$ GeV

Neutrino-induced coherent charged pion production on nuclei, $\stackrel{(-)}{\nu}_\mu A\to\mu^\pm\pi^\mp A$ is a rare, inelastic interaction in which a small squared four-momentum $| t|$ is transferred to the recoil nucleus leaving it intact in the reaction. In the scintillator tracker of MINERvA, we remove events with evidence of particles from nuclear breakup and reconstruct $| t|$ from the final state pion and muon. We select low $| t|$ events to isolate a sample rich in coherent candidates. By selecting low $| t|$ events we produce a model-independent measurement of the differential cross section for coherent scattering of neutrinos and anti-neutrinos on carbon. We find poor agreement with the predicted kinematics in neutrino generators used by current oscillation experiments.

==> anc/t01_background_sources.csv <==
Source of Background,nu_mu,nu_mu uncertainty,nu_mu_bar, nu_mu_bar uncertainty
Charged Current Quasielastic,0.7,0.3,1,(fixed)
Non-quasielastic W<1.4 GeV,0.6,0.3,0.7,0.1
1.4<W<2.0 GeV,0.7,0.1,0.6,0.1
W>2.0 GeV,1.1,0.1,1.9,0.3


==> anc/t02_fractional_sys_uncertainties.csv <==
E_nu (GeV),Flux,nu interaction models,detector simulation,vertex energy,sideband model,Total
1.5 - 2.0,0.101,0.041,0.031,0.017,0.002,0.115 
2.0 - 3.0,0.108,0.058,0.040,0.034,0.020,0.135 
3.0 - 4.0,0.099,0.053,0.041,0.037,0.027,0.127 
4.0 - 5.0,0.163,0.046,0.040,0.038,0.029,0.180 
5.0 - 7.0,0.146,0.031,0.034,0.034,0.023,0.159 
7.0 - 9.0,0.118,0.027,0.034,0.026,0.016,0.129 
9.0 - 11.0,0.132,0.034,0.044,0.029,0.019,0.147 
11.0 - 15.0,0.132,0.022,0.034,0.021,0.014,0.140 
15.0 - 20.0,0.128,0.015,0.022,0.013,0.009,0.132 

E_nubar (GeV),Flux,nu interaction models,detector simulation,vertex energy,sideband model,Total
1.5 - 2.0,0.216,0.497,0.309,0.308,0.111,0.704 
2.0 - 3.0,0.135,0.144,0.075,0.027,0.030,0.215 
3.0 - 4.0,0.100,0.095,0.065,0.021,0.026,0.156 
4.0 - 5.0,0.191,0.138,0.105,0.036,0.048,0.265 
5.0 - 7.0,0.164,0.065,0.073,0.025,0.028,0.194 
7.0 - 9.0,0.140,0.043,0.056,0.017,0.019,0.158 
9.0 - 11.0,0.148,0.038,0.048,0.014,0.015,0.161 
11.0 - 15.0,0.157,0.016,0.024,0.008,0.006,0.160 
15.0 - 20.0,0.154,0.052,0.066,0.017,0.024,0.178


==> anc/t03_diffxsec-pionEnergy.csv <==
E_pi (GeV),d_sigma/d_E_pi (cm^2/GeV/C^12)*10^-39 neutrinos,statistical uncertainty,systematic uncertainty,d_sigma/d_E_pi (cm^2/GeV/C^12)*10^-39 antineutrinos,statistical uncertainty,systematic uncertainty
0 - 0.25,0.567,0.116,0.288,0.423,0.146,0.238
0.25 - 0.5,3.473,0.223,0.568,2.245,0.313,0.820
0.5 - 0.75,1.426,0.105,0.234,1.342,0.142,0.315
0.75 - 1.0,1.508,0.096,0.222,1.467,0.127,0.272
1.0 - 1.5,1.213,0.078,0.161,1.129,0.094,0.182
1.5 - 2.0,0.714,0.061,0.094,0.659,0.073,0.110
2.0 - 2.5,0.429,0.047,0.060,0.393,0.059,0.074
2.5 - 3.5,0.227,0.030,0.034,0.182,0.035,0.045
3.5 - 4,0.116,0.019,0.020,0.073,0.017,0.020


==> anc/t04_diffxsec-pionAngle.csv <==
Theta_pi (Degrees),d_sigma/d_theta_pi (cm^2/Degree/C^12)*10^-39 neutrinos,statistical uncertainty,systematic uncertainty,d_sigma/d_theta_pi (cm^2/Degree/C^12)*10^-39 antineutrinos,statistical uncertainty,systematic uncertainty
0 - 5,0.114,0.012,0.015,0.068,0.014,0.012
5 - 10,0.133,0.011,0.018,0.120,0.015,0.015
10 - 15,0.115,0.009,0.014,0.088,0.012,0.013
15 - 20,0.109,0.008,0.011,0.091,0.011,0.010
20 - 25,0.073,0.006,0.010,0.072,0.013,0.013
25 - 30,0.054,0.005,0.008,0.039,0.012,0.009
30 - 35,0.042,0.005,0.008,0.031,0.013,0.010
35 - 40,0.027,0.004,0.008,0.019,0.011,0.009
40 - 45,0.018,0.004,0.006,0.011,0.006,0.009
45 - 50,0.005,0.003,0.004,-0.000,0.004,0.006
50 - 60,-0.005,0.002,0.006,-0.004,0.004,0.005
60 - 70,-0.008,0.002,0.005,-0.005,0.003,0.010


==> anc/t05_xsec_nuEnergy.csv <==
E_nu (GeV),sigma (cm^2/C^12)*10^-39 neutrinos,statistical uncertainty,systematic uncertainty,sigma (cm^2/C^12)*10^-39 antineutrinos,statistical uncertainty,systematic uncertainty
1.5 - 2.0,3.952,0.914,0.454,0.254,0.494,0.179
2.0 - 3.0,2.485,0.214,0.335,2.049,0.290,0.440
3.0 - 4.0,2.736,0.183,0.349,2.673,0.243,0.417
4.0 - 5.0,3.096,0.276,0.559,1.725,0.311,0.457
5.0 - 7.0,5.037,0.478,0.798,3.928,0.666,0.763
7.0 - 9.0,6.540,0.791,0.844,6.840,1.294,1.084
9.0 - 11.0,6.321,1.033,0.932,9.917,1.863,1.601
11.0 - 15.0,8.205,1.115,1.149,15.896,2.245,2.538
15.0 - 20.0,12.330,1.686,1.622,9.931,3.477,1.768


==> anc/t06_beam_fluxes.csv <==
E_nu(GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
(nu/cm^2/POT/*10^-8),0.291,0.865,0.906,0.375,0.206,0.100,0.0664,0.0871,0.0404 
(nu_bar/cm^2/POT/*10^-8),0.265,0.762,0.754,0.293,0.140,0.0556,0.0329,0.0391,0.0154 


==> anc/t07_nu_diffxsec-pionEnergy_stat_covmatrix.csv <==
E_pi(GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.1356,0.9767,-0.1924,-0.0664,-0.0140,-0.0009,-0.0001,-0.0000,0.0000
0.25 - 0.5,0.9767,0.4979,0.0279,-0.0191,-0.0128,-0.0031,-0.0007,-0.0001,-0.0000
0.5 - 0.75,-0.1924,0.0279,0.1102,0.0496,0.0026,-0.0041,-0.0017,-0.0004,-0.0001
0.75 - 1.0,-0.0664,-0.0191,0.0496,0.0920,0.0353,0.0005,-0.0029,-0.0011,-0.0003
1.0 - 1.5,-0.0140,-0.0128,0.0026,0.0353,0.0603,0.0174,0.0016,-0.0011,-0.0008
1.5 - 2.0,-0.0009,-0.0031,-0.0041,0.0005,0.0174,0.0372,0.0174,0.0025,-0.0007
2.0 - 2.5,-0.0001,-0.0007,-0.0017,-0.0029,0.0016,0.0174,0.0225,0.0076,0.0013
2.5 - 3.5,-0.0000,-0.0001,-0.0004,-0.0011,-0.0011,0.0025,0.0076,0.0088,0.0037
3.5 - 4,0.0000,-0.0000,-0.0001,-0.0003,-0.0008,-0.0007,0.0013,0.0037,0.0037


==> anc/t08_nu_diffxsec-pionEnergy_flux_sys_covmatrix.csv <==
E_pi(GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.0469,0.2898,0.1137,0.1111,0.0805,0.0392,0.0194,0.0092,0.0046
0.25 - 0.5,0.2898,1.7901,0.7017,0.6859,0.4970,0.2426,0.1203,0.0570,0.0283
0.5 - 0.75,0.1137,0.7017,0.2757,0.2696,0.1950,0.0946,0.0466,0.0221,0.0111
0.75 - 1.0,0.1111,0.6859,0.2696,0.2636,0.1907,0.0925,0.0455,0.0216,0.0108
1.0 - 1.5,0.0805,0.4970,0.1950,0.1907,0.1381,0.0673,0.0333,0.0158,0.0079
1.5 - 2.0,0.0392,0.2426,0.0946,0.0925,0.0673,0.0334,0.0169,0.0080,0.0039
2.0 - 2.5,0.0194,0.1203,0.0466,0.0455,0.0333,0.0169,0.0086,0.0041,0.0020
2.5 - 3.5,0.0092,0.0570,0.0221,0.0216,0.0158,0.0080,0.0041,0.0019,0.0009
3.5 - 4,0.0046,0.0283,0.0111,0.0108,0.0079,0.0039,0.0020,0.0009,0.0005


==> anc/t09_nu_diffxsec-pionEnergy_nonflux_sys_covmatrix.csv <==
E_pi (GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.7835,0.1193,0.0369,0.0302,0.0170,0.0085,0.0056,0.0029,0.0012
0.25 - 0.5, 0.1193,1.4417,0.2816,0.1973,0.0913,0.0386,0.0276,0.0152,0.0064
0.5 - 0.75, 0.0369,0.2816,0.2735,0.1186,0.0631,0.0243,0.0129,0.0062,0.0030
0.75 - 1.0,0.0302,0.1973,0.1186,0.2271,0.0666,0.0278,0.0142,0.0065,0.0031
1.0 - 1.5,0.0170,0.0913,0.0631,0.0666,0.1210,0.0205,0.0107,0.0047,0.0021
1.5 - 2.0,0.0085,0.0386,0.0243,0.0278,0.0205,0.0550,0.0068,0.0030,0.0012
2.0 - 2.5,0.0056,0.0276,0.0129,0.0142,0.0107,0.0068,0.0277,0.0021,0.0008
2.5 - 3.5,0.0029,0.0152,0.0062,0.0065,0.0047,0.0030,0.0021,0.0100,0.0005
3.5 - 4,0.0012,0.0064,0.0030,0.0031,0.0021,0.0012,0.0008,0.0005,0.0037


==> anc/t10_nubar_diffxsec-pionEnergy_stat_covmatrix.csv <==
E_pi (GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.2141,0.5504,-0.1078,-0.0621,-0.0139,-0.0004,0.0001,0.0001,-0.0000
0.25 - 0.5,0.5504,0.9801,0.1167,-0.0276,-0.0291,-0.0081,-0.0018,-0.0003,-0.0001
0.5 - 0.75,-0.1078,0.1167,0.2017,0.1025,0.0074,-0.0087,-0.0034,-0.0008,-0.0001
0.75 - 1.0,-0.0621,-0.0276,0.1025,0.1607,0.0591,0.0004,-0.0052,-0.0021,-0.0005
1.0 - 1.5,-0.0139,-0.0291,0.0074,0.0591,0.0875,0.0295,0.0034,-0.0016,-0.0010
1.5 - 2.0,-0.0004,-0.0081,-0.0087,0.0004,0.0295,0.0535,0.0241,0.0040,-0.0005
2.0 - 2.5,0.0001,-0.0018,-0.0034,-0.0052,0.0034,0.0241,0.0345,0.0125,0.0018
2.5 - 3.5,0.0001,-0.0003,-0.0008,-0.0021,-0.0016,0.0040,0.0125,0.0126,0.0047
3.5 - 4,-0.0000,-0.0001,-0.0001,-0.0005,-0.0010,-0.0005,0.0018,0.0047,0.0028


==> anc/t11_nubar_diffxsec-pionEnergy_flux_sys_covmatrix.csv <==
E_pi (GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.0420,0.1947,0.1071,0.1179,0.0825,0.0341,0.0122,0.0019,0.0012
0.25 - 0.5,0.1947,0.9108,0.4947,0.5428,0.3779,0.1540,0.0537,0.0074,0.0049
0.5 - 0.75,0.1071,0.4947,0.2756,0.3041,0.2131,0.0886,0.0319,0.0052,0.0032
0.75 - 1.0,0.1179,0.5428,0.3041,0.3361,0.2360,0.0987,0.0358,0.0060,0.0036
1.0 - 1.5,0.0825,0.3779,0.2131,0.2360,0.1663,0.0703,0.0259,0.0046,0.0026
1.5 - 2.0,0.0341,0.1540,0.0886,0.0987,0.0703,0.0306,0.0118,0.0025,0.0013
2.0 - 2.5,0.0122,0.0537,0.0319,0.0358,0.0259,0.0118,0.0048,0.0012,0.0006
2.5 - 3.5,0.0019,0.0074,0.0052,0.0060,0.0046,0.0025,0.0012,0.0005,0.0002
3.5 - 4,0.0012,0.0049,0.0032,0.0036,0.0026,0.0013,0.0006,0.0002,0.0001


==> anc/t12_nubar_diffxsec-pionEnergy_nonflux_sys_covmatrix.csv <==
E_pi (GeV),0 - 0.25,0.25 - 0.5,0.5 - 0.75,0.75 - 1.0,1.0 - 1.5,1.5 - 2.0,2.0 - 2.5,2.5 - 3.5,3.5 - 4
0 - 0.25,0.5242,0.6582,0.1663,0.0840,0.0262,0.0080,0.0058,0.0020,0.0002
0.25 - 0.5,0.6582,5.8193,1.0820,0.5440,0.1697,0.0509,0.0383,0.0153,0.0027
0.5 - 0.75,0.1663,1.0820,0.7139,0.2271,0.0783,0.0256,0.0199,0.0094,0.0026
0.75 - 1.0,0.0840,0.5440,0.2271,0.4017,0.0557,0.0196,0.0145,0.0070,0.0021
1.0 - 1.5,0.0262,0.1697,0.0783,0.0557,0.1649,0.0106,0.0072,0.0036,0.0012
1.5 - 2.0,0.0080,0.0509,0.0256,0.0196,0.0106,0.0903,0.0051,0.0025,0.0008
2.0 - 2.5,0.0058,0.0383,0.0199,0.0145,0.0072,0.0051,0.0505,0.0023,0.0007
2.5 - 3.5,0.0020,0.0153,0.0094,0.0070,0.0036,0.0025,0.0023,0.0195,0.0005
3.5 - 4,0.0002,0.0027,0.0026,0.0021,0.0012,0.0008,0.0007,0.0005,0.0041


==> anc/t13_nu_diffxsec-pionAngle_stat_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.1518,0.0052,-0.0114,-0.0053,-0.0016,-0.0015,-0.0012,-0.0008,-0.0003,-0.0001,0.0000,0.0000
5 -  10,0.0052,0.1256,0.0078,-0.0083,-0.0031,-0.0012,-0.0005,-0.0003,-0.0004,-0.0001,-0.0000,-0.0000
10 - 15,-0.0114,0.0078,0.0731,0.0085,-0.0045,-0.0018,-0.0009,-0.0004,-0.0002,-0.0001,-0.0000,-0.0000
15 - 20,-0.0053,-0.0083,0.0085,0.0569,0.0067,-0.0030,-0.0015,-0.0006,0.0002,-0.0001,-0.0001,-0.0000
20 - 25,-0.0016,-0.0031,-0.0045,0.0067,0.0374,0.0056,-0.0015,-0.0005,-0.0001,0.0002,-0.0000,-0.0000
25 - 30,-0.0015,-0.0012,-0.0018,-0.0030,0.0056,0.0289,0.0050,-0.0012,-0.0028,-0.0005,0.0000,0.0000
30 - 35,-0.0012,-0.0005,-0.0009,-0.0015,-0.0015,0.0050,0.0241,0.0054,-0.0023,-0.0024,-0.0004,0.0000
35 - 40,-0.0008,-0.0003,-0.0004,-0.0006,-0.0005,-0.0012,0.0054,0.0186,0.0072,-0.0007,-0.0011,-0.0002
40 - 45,-0.0003,-0.0004,-0.0002,0.0002,-0.0001,-0.0028,-0.0023,0.0072,0.0139,0.0058,-0.0005,-0.0005
45 - 50,-0.0001,-0.0001,-0.0001,-0.0001,0.0002,-0.0005,-0.0024,-0.0007,0.0058,0.0092,0.0024,-0.0001
50 - 60,0.0000,-0.0000,-0.0000,-0.0001,-0.0000,0.0000,-0.0004,-0.0011,-0.0005,0.0024,0.0057,0.0014
60 - 70,0.0000,-0.0000,-0.0000,-0.0000,-0.0000,0.0000,0.0000,-0.0002,-0.0005,-0.0001,0.0014,0.0053


==> anc/t14_nu_diffxsec-pionAngle_flux_sys_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.0844,0.0923,0.0849,0.0911,0.0671,0.0540,0.0479,0.0365,0.0290,0.0150,0.0086,0.0016 
5 - 10,0.0923,0.1013,0.0931,0.0998,0.0735,0.0592,0.0524,0.0400,0.0318,0.0165,0.0095,0.0018
10 -15,0.0849,0.0931,0.0856,0.0918,0.0676,0.0544,0.0482,0.0368,0.0292,0.0152,0.0087,0.0016
15 - 20,0.0911,0.0998,0.0918,0.0985,0.0725,0.0584,0.0517,0.0394,0.0313,0.0163,0.0093,0.0017
20 - 25,0.0671,0.0735,0.0676,0.0725,0.0534,0.0430,0.0381,0.0290,0.0231,0.0120,0.0069,0.0013
25 - 30,0.0540,0.0592,0.0544,0.0584,0.0430,0.0346,0.0307,0.0234,0.0186,0.0096,0.0055,0.0010
30 - 35,0.0479,0.0524,0.0482,0.0517,0.0381,0.0307,0.0272,0.0207,0.0165,0.0085,0.0049,0.0009
35 - 40,0.0365,0.0400,0.0368,0.0394,0.0290,0.0234,0.0207,0.0158,0.0126,0.0065,0.0038,0.0007
40 - 45,0.0290,0.0318,0.0292,0.0313,0.0231,0.0186,0.0165,0.0126,0.0100,0.0052,0.0030,0.0006
45 - 50,0.0150,0.0165,0.0152,0.0163,0.0120,0.0096,0.0085,0.0065,0.0052,0.0027,0.0016,0.0003
50 - 60,0.0086,0.0095,0.0087,0.0093,0.0069,0.0055,0.0049,0.0038,0.0030,0.0016,0.0009,0.0002
60 - 70,0.0016,0.0018,0.0016,0.0017,0.0013,0.0010,0.0009,0.0007,0.0006,0.0003,0.0002,0.0001


==> anc/t15_nu_diffxsec-pionAngle_nonflux_sys_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.1420,0.1742,0.1132,0.0416,0.0509,0.0353,0.0573,0.0565,0.0422,0.0258,0.0460,0.0530
5 - 10,0.1742,0.2246,0.1452,0.0569,0.0686,0.0492,0.0748,0.0740,0.0559,0.0351,0.0603,0.0682
10 -15,0.1132,0.1452,0.1047,0.0389,0.0476,0.0350,0.0532,0.0524,0.0399,0.0254,0.0420,0.0466
15 - 20,0.0416,0.0569,0.0389,0.0289,0.0235,0.0192,0.0218,0.0208,0.0157,0.0099,0.0147,0.0155
20 - 25,0.0509,0.0686,0.0476,0.0235,0.0380,0.0223,0.0277,0.0267,0.0204,0.0131,0.0194,0.0203
25 - 30,0.0353,0.0492,0.0350,0.0192,0.0223,0.0299,0.0218,0.0210,0.0163,0.0109,0.0149,0.0146
30 - 35,0.0573,0.0748,0.0532,0.0218,0.0277,0.0218,0.0433,0.0332,0.0261,0.0179,0.0262,0.0267
35 - 40,0.0565,0.0740,0.0524,0.0208,0.0267,0.0210,0.0332,0.0425,0.0265,0.0185,0.0271,0.0273
40 - 45,0.0422,0.0559,0.0399,0.0157,0.0204,0.0163,0.0261,0.0265,0.0279,0.0155,0.0224,0.0220
45 - 50,0.0258,0.0351,0.0254,0.0099,0.0131,0.0109,0.0179,0.0185,0.0155,0.0171,0.0167,0.0157
50 - 60,0.0460,0.0603,0.0420,0.0147,0.0194,0.0149,0.0262,0.0271,0.0224,0.0167,0.0298,0.0250
60 - 70,0.0530,0.0682,0.0466,0.0155,0.0203,0.0146,0.0267,0.0273,0.0220,0.0157,0.0250,0.0275


==> anc/t16_nubar_diffxsec-pionAngle_stat_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.1863,0.0072,-0.0147,-0.0066,-0.0021,-0.0017,-0.0015,-0.0007,-0.0004,-0.0004,-0.0002,-0.0000
5 - 10,0.0072,0.2111,0.0400,0.0327,0.0796,0.0851,0.1135,0.0819,-0.0005,-0.0002,-0.0001,-0.0000
10 -15,-0.0147,0.0400,0.1386,0.0409,0.0420,0.0489,0.0665,0.0484,-0.0007,-0.0003,-0.0000,0.0000
15 - 20,-0.0066,0.0327,0.0409,0.1249,0.0720,0.0580,0.0802,0.0588,-0.0002,-0.0004,-0.0001,-0.0000
20 - 25,-0.0021,0.0796,0.0420,0.0720,0.1741,0.1116,0.1304,0.0950,0.0001,0.0003,-0.0001,-0.0001
25 - 30,-0.0017,0.0851,0.0489,0.0580,0.1116,0.1365,0.1258,0.0823,-0.0050,-0.0008,0.0000,0.0000
30 - 35,-0.0015,0.1135,0.0665,0.0802,0.1304,0.1258,0.1785,0.1090,-0.0053,-0.0047,-0.0006,0.0001
35 - 40,-0.0007,0.0819,0.0484,0.0588,0.0950,0.0823,0.1090,0.1135,0.0152,-0.0014,-0.0024,-0.0004
40 - 45,-0.0004,-0.0005,-0.0007,-0.0002,0.0001,-0.0050,-0.0053,0.0152,0.0314,0.0137,-0.0018,-0.0013  
45 - 50,-0.0004,-0.0002,-0.0003,-0.0004,0.0003,-0.0008,-0.0047,-0.0014,0.0137,0.0198,0.0042,-0.0005
50 - 60,-0.0002,-0.0001,-0.0000,-0.0001,-0.0001,0.0000,-0.0006,-0.0024,-0.0018,0.0042,0.0123,0.0028
60 - 7,-0.0000,-0.0000,0.0000,-0.0000,-0.0001,0.0000,0.0001,-0.0004,-0.0013,-0.0005,0.0028,0.0119


==> anc/t17_nubar_diffxsec-pionAngle_flux_sys_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.0552,0.0801,0.0547,0.0661,0.0640,0.0369,0.0322,0.0227,0.0184,0.0014,-0.0006,0.0042
5 - 10,0.0801,0.1166,0.0797,0.0961,0.0932,0.0540,0.0470,0.0333,0.0269,0.0022,-0.0008,0.0061
10 -15,0.0547,0.0797,0.0547,0.0659,0.0641,0.0370,0.0323,0.0229,0.0187,0.0016,-0.0004,0.0043
15 - 20,0.0661,0.0961,0.0659,0.0796,0.0774,0.0446,0.0390,0.0277,0.0226,0.0019,-0.0005,0.0052
20 - 25,0.0640,0.0932,0.0641,0.0774,0.0760,0.0438,0.0385,0.0276,0.0228,0.0022,-0.0003,0.0052
25 - 30,0.0369,0.0540,0.0370,0.0446,0.0438,0.0255,0.0223,0.0160,0.0132,0.0013,-0.0001,0.0030
30 - 35,0.0322,0.0470,0.0323,0.0390,0.0385,0.0223,0.0196,0.0141,0.0117,0.0012,-0.0001,0.0027
35 - 40,0.0227,0.0333,0.0229,0.0277,0.0276,0.0160,0.0141,0.0102,0.0086,0.0010,0.0000,0.0019
40 - 45,0.0184,0.0269,0.0187,0.0226,0.0228,0.0132,0.0117,0.0086,0.0074,0.0009,0.0002,0.0017
45 - 50,0.0014,0.0022,0.0016,0.0019,0.0022,0.0013,0.0012,0.0010,0.0009,0.0002,0.0001,0.0002
50 - 60,-0.0006,-0.0008,-0.0004,-0.0005,-0.0003,-0.0001,-0.0001,0.0000,0.0002,0.0001,0.0001,0.0001
60 - 70,0.0042,0.0061,0.0043,0.0052,0.0052,0.0030,0.0027,0.0019,0.0017,0.0002,0.0001,0.0004


==> anc/t18_nubar_diffxsec-pionAngle_nonflux_sys_covmatrix.csv <==
Degrees,0 - 5,5 - 10,10 -15,15 - 20,20 - 25,25 - 30,30 - 35,35 - 40,40 - 45,45 - 50,50 - 60,60 - 70
0 - 5,0.0931,0.0923,0.0859,0.0256,0.0682,0.0426,0.0683,0.0556,0.0543,0.0173,0.0259,0.0859 
5 - 10,0.0923,0.1068,0.0968,0.0311,0.0804,0.0525,0.0815,0.0675,0.0671,0.0246,0.0319,0.0988
10 -15,0.0859,0.0968,0.1070,0.0336,0.0804,0.0567,0.0837,0.0692,0.0696,0.0300,0.0353,0.0917
15 - 20,0.0256,0.0311,0.0336,0.0280,0.0347,0.0295,0.0354,0.0330,0.0334,0.0220,0.0182,0.0305
20 - 25,0.0682,0.0804,0.0804,0.0347,0.0848,0.0550,0.0756,0.0663,0.0659,0.0331,0.0341,0.0807
25 - 30,0.0426,0.0525,0.0567,0.0295,0.0550,0.0545,0.0566,0.0514,0.0519,0.0313,0.0280,0.0524
30 - 35,0.0683,0.0815,0.0837,0.0354,0.0756,0.0566,0.0856,0.0678,0.0682,0.0349,0.0352,0.0803
35 - 40,0.0556,0.0675,0.0692,0.0330,0.0663,0.0514,0.0678,0.0690,0.0612,0.0339,0.0321,0.0674
40 - 45,0.0543,0.0671,0.0696,0.0334,0.0659,0.0519,0.0682,0.0612,0.0693,0.0349,0.0326,0.0664
45 - 50,0.0173,0.0246,0.0300,0.0220,0.0331,0.0313,0.0349,0.0339,0.0349,0.0310,0.0197,0.0248
50 - 60,0.0259,0.0319,0.0353,0.0182,0.0341,0.0280,0.0352,0.0321,0.0326,0.0197,0.0216,0.0321
60 - 70,0.0859,0.0988,0.0917,0.0305,0.0807,0.0524,0.0803,0.0674,0.0664,0.0248,0.0321,0.1003


==> anc/t19_nu_xsec-nuEnergy_stat_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.8354,-0.0235,-0.1095,-0.0082,-0.0004,0.0000,0.0000,-0.0000,-0.0000
2.0 - 3.0,-0.0235,0.0460,-0.0003,-0.0029,-0.0004,-0.0000,-0.0000,-0.0000,-0.0000
3.0 - 4.0,-0.1095,-0.0003,0.0334,0.0018,-0.0016,-0.0002,-0.0000,-0.0000,-0.0000
4.0 - 5.0,-0.0082,-0.0029,0.0018,0.0762,0.0054,-0.0029,-0.0004,-0.0001,-0.0000
5.0 - 7.0,-0.0004,-0.0004,-0.0016,0.0054,0.2284,0.0100,-0.0079,-0.0031,-0.0003
7.0 - 9.0,0.0000,-0.0000,-0.0002,-0.0029,0.0100,0.6263,0.0793,-0.0416,-0.0109
9.0 - 11.0,0.0000,-0.0000,-0.0000,-0.0004,-0.0079,0.0793,1.0676,0.2118,-0.0724
11.0 - 15.0,-0.0000,-0.0000,-0.0000,-0.0001,-0.0031,-0.0416,0.2118,1.2436,0.0420
15.0 - 20.0,-0.0000,-0.0000,-0.0000,-0.0000,-0.0003,-0.0109,-0.0724,0.0420,2.8417


==> anc/t20_nu_xsec-nuEnergy_flux_sys_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.1607,0.1059,0.0963,0.1011,0.2184,0.3017,0.3280,0.4243,0.6208
2.0 - 3.0,0.1059,0.0721,0.0614,0.0512,0.1267,0.1993,0.2206,0.2857,0.4143
3.0 - 4.0,0.0963,0.0614,0.0727,0.1065,0.1662,0.1811,0.1884,0.2465,0.3571
4.0 - 5.0,0.1011,0.0512,0.1065,0.2545,0.3247,0.1929,0.1667,0.2216,0.3363
5.0 - 7.0,0.2184,0.1267,0.1662,0.3247,0.5415,0.4320,0.4100,0.5299,0.7969
7.0 - 9.0,0.3017,0.1993,0.1811,0.1929,0.4320,0.5928,0.6354,0.8159,1.1904
9.0 - 11.0,0.3280,0.2206,0.1884,0.1667,0.4100,0.6354,0.6998,0.9011,1.3109
11.0 - 15.0,0.4243,0.2857,0.2465,0.2216,0.5299,0.8159,0.9011,1.1661,1.6954
15.0 - 20.0,0.6208,0.4143,0.3571,0.3363,0.7969,1.1904,1.3109,1.6954,2.4803


==> anc/t21_nu_xsec-nuEnergy_nonflux_sys_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.0454,0.0315,0.0316,0.0320,0.0366,0.0440,0.0506,0.0439,0.0410
2.0 - 3.0,0.0315,0.0401,0.0312,0.0320,0.0374,0.0444,0.0510,0.0469,0.0425
3.0 - 4.0,0.0316,0.0312,0.0489,0.0339,0.0404,0.0486,0.0566,0.0514,0.0448
4.0 - 5.0,0.0320,0.0320,0.0339,0.0577,0.0420,0.0503,0.0592,0.0545,0.0479
5.0 - 7.0,0.0366,0.0374,0.0404,0.0420,0.0961,0.0620,0.0735,0.0710,0.0627
7.0 - 9.0,0.0440,0.0444,0.0486,0.0503,0.0620,0.1203,0.0906,0.0830,0.0720
9.0 - 11.0,0.0506,0.0510,0.0566,0.0592,0.0735,0.0906,0.1689,0.1005,0.0847
11.0 - 15.0,0.0439,0.0469,0.0514,0.0545,0.0710,0.0830,0.1005,0.1551,0.0942
15.0 - 20.0,0.0410,0.0425,0.0448,0.0479,0.0627,0.0720,0.0847,0.0942,0.1494


==> anc/t22_nubar_xsec-nuEnergy_stat_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.2440,0.0194,-0.0495,-0.0014,0.0044,-0.0004,-0.0000,-0.0000,0.0000
2.0 - 3.0,0.0194,0.0838,0.0015,-0.0059,-0.0009,-0.0000,0.0000,0.0000,-0.0000
3.0 - 4.0,-0.0495,0.0015,0.0590,0.0059,-0.0026,-0.0005,-0.0000,-0.0000,0.0000
4.0 - 5.0,-0.0014,-0.0059,0.0059,0.0967,0.0159,-0.0041,-0.0010,-0.0001,-0.0000
5.0 - 7.0,0.0044,-0.0009,-0.0026,0.0159,0.4430,0.0274,-0.0202,-0.0057,-0.0000
7.0 - 9.0,-0.0004,-0.0000,-0.0005,-0.0041,0.0274,1.6737,0.3357,-0.1557,-0.0181
9.0 - 11.0,-0.0000,0.0000,-0.0000,-0.0010,-0.0202,0.3357,3.4695,0.5463,-0.1972
11.0 - 15.0,-0.0000,0.0000,-0.0000,-0.0001,-0.0057,-0.1557,0.5463,5.0386,0.1996
15.0 - 20.0,0.0000,-0.0000,0.0000,-0.0000,-0.0000,-0.0181,-0.1972,0.1996,12.0922


==> anc/t23_nubar_xsec-nuEnergy_flux_sys_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.0030,0.0131,0.0065,-0.0044,0.0083,0.0343,0.0521,0.0787,0.0342
2.0 - 3.0,0.0131,0.0761,0.0580,0.0073,0.0859,0.2405,0.3736,0.6081,0.3101
3.0 - 4.0,0.0065,0.0580,0.0721,0.0565,0.1320,0.2336,0.3659,0.6337,0.3403
4.0 - 5.0,-0.0044,0.0073,0.0565,0.1085,0.1740,0.1277,0.1769,0.3409,0.1411
5.0 - 7.0,0.0083,0.0859,0.1320,0.1740,0.4139,0.4506,0.6153,1.0507,0.4100
7.0 - 9.0,0.0343,0.2405,0.2336,0.1277,0.4506,0.9108,1.3782,2.2888,1.1480
9.0 - 11.0,0.0521,0.3736,0.3659,0.1769,0.6153,1.3782,2.1542,3.6281,1.9565
11.0 - 15.0,0.0787,0.6081,0.6337,0.3409,1.0507,2.2888,3.6281,6.2100,3.4856
15.0 - 20.0,0.0342,0.3101,0.3403,0.1411,0.4100,1.1480,1.9565,3.4856,2.3443


==> anc/t24_nubar_xsec-nuEnergy_nonflux_sys_covmatrix.csv <==
E_nu (GeV),1.5 - 2.0,2.0 - 3.0,3.0 - 4.0,4.0 - 5.0,5.0 - 7.0,7.0 - 9.0,9.0 - 11.0,11.0 - 15.0,15.0 - 20.0
1.5 - 2.0,0.0290,0.0236,0.0235,0.0204,0.0269,0.0299,0.0323,0.0330,0.0518
2.0 - 3.0,0.0236,0.1172,0.0995,0.0951,0.1161,0.1354,0.1505,0.1069,0.2238
3.0 - 4.0,0.0235,0.0995,0.1021,0.0900,0.1115,0.1298,0.1450,0.1098,0.2149
4.0 - 5.0,0.0204,0.0951,0.0900,0.1001,0.1077,0.1253,0.1438,0.1059,0.2070
5.0 - 7.0,0.0269,0.1161,0.1115,0.1077,0.1689,0.1719,0.1970,0.1474,0.2863
7.0 - 9.0,0.0299,0.1354,0.1298,0.1253,0.1719,0.2637,0.2278,0.1709,0.3551
9.0 - 11.0,0.0323,0.1505,0.1450,0.1438,0.1970,0.2278,0.4093,0.1736,0.3761
11.0 - 15.0,0.0330,0.1069,0.1098,0.1059,0.1474,0.1709,0.1736,0.2298,0.2809
15.0 - 20.0,0.0518,0.2238,0.2149,0.2070,0.2863,0.3551,0.3761,0.2809,0.7830

